D-meson semileptonic decays to pseudoscalars from four-flavor lattice QCD

We present lattice-QCD calculations of the hadronic form factors for the semileptonic decays $D\to\pi\ell\nu$, $D\to K\ell\nu$, and $D_s\to K\ell\nu$. Our calculation uses the highly improved staggered quark (HISQ) action for all valence and sea quarks and includes $N_f=2+1+1$ MILC ensembles with lattice spacings ranging from $a\approx0.12$ fm down to $0.042$ fm. At most lattice spacings, an ensemble with physical-mass light quarks is included. The HISQ action allows all the quarks to be treated with the same relativistic light-quark action, allowing for nonperturbative renormalization using partial conservation of the vector current. We combine our results with experimental measurements of the differential decay rates to determine $|V_{cd}|^{D\to\pi}=0.2238(11)^{\rm Expt}(15)^{\rm QCD}(04)^{\rm EW}(02)^{\rm SIB}[22]^{\rm QED}$ and $|V_{cs}|^{D\to K}=0.9589(23)^{\rm Expt}(40)^{\rm QCD}(15)^{\rm EW}(05)^{\rm SIB}[95]^{\rm QED}$ This result for $|V_{cd}|$ is the most precise to date, with a lattice-QCD error that is, for the first time for the semileptonic extraction, at the same level as the experimental error. Using recent measurements from BES III, we also give the first-ever determination of $|V_{cd}|^{D_s\to K}=0.258(15)^{\rm Expt}(01)^{\rm QCD}[03]^{\rm QED}$ from $D_s\to K \ell\nu$. Our results also furnish new Standard Model calculations of the lepton flavor universality ratios $R^{D\to\pi}=0.98671(17)^{\rm QCD}[500]^{\rm QED}$, $R^{D\to K}=0.97606(16)^{\rm QCD}[500]^{\rm QED}$, and $R^{D_s\to K}=0.98099(10)^{\rm QCD}[500]^{\rm QED}$, which are consistent within $2\sigma$ with experimental measurements. Our extractions of $|V_{cd}|$ and $|V_{cs}|$, when combined with a value for $|V_{cb}|$, provide the most precise test of second-row CKM unitarity, finding agreement with unitarity at the level of one standard deviation.

==> scripts/reconstruct.py <==
"""
Script supporting
A. Bazavov et al. (Fermilab Lattice and MILC Collaborations)
"D-meson semileptonic decays to pseudoscalars from four-flavor lattice QCD"
https://arxiv.org/pdf/2212.12648.pdf.

This script reads in the means, errors, and correlations for the z-expansion
coefficients associated with the form factors for the semileptonic decays
D to pi, D to K, and Ds to K (the lepton and neutrino are left implicit).
Please see the referenced paper for more details.
"""
import sys
import os
import numpy as np
import pandas as pd
import gvar as gv
import pylab as plt
import z_expansion as zexp

def main():

    if len(sys.argv) != 2:
        print("Usage: reconstruct.py <path/to/tables>")
        exit(1)

    root = sys.argv[1]
    print("Reading data tables from:", root)

    # Read central values and errors for z-expansion coefficients in each channel
    fname = os.path.join(root, "d2pi_zexpansion_fit.tex")
    d2pi = read_central(fname, ncols=8)  # 7 parameters, first column empty
    fname = os.path.join(root, "d2k_zexpansion_fit.tex")
    d2k = read_central(fname, ncols=8)  # 7 parameters, first column empty
    fname = os.path.join(root, "ds2k_zexpansion_fit.tex")
    ds2k = read_central(fname, ncols=8)  # 7 parameters, first column empty

    # Read correlation matrix. Note 21 = (7+7+7)
    fname = os.path.join(root, "d2x_zexpansion_correlations.tex")
    corr = symmetrize(read_correlations(fname, ncols=21).values)

    # Combine results to incorporate correlations
    arr = np.hstack([d2pi, d2k, ds2k])
    mean = gv.mean(arr)
    err = np.diag(gv.sdev(arr))
    cov = err @ corr @ err
    data = gv.gvar(mean, cov)

    # Isolate z-expansion coefficients associated with different form factors
    # Note: the correlations between the cofficients in this dict are all
    # included and propagated using gvar
    params = {
        'D to pi': grab_ab_coefficients(data[:7]),
        'D to K': grab_ab_coefficients(data[7:14]),
        'Ds to K': grab_ab_coefficients(data[14:]),
    }

    # Initialize functions to evaluate form factors
    form_factors = {
        ('D to pi', 'fplus'): zexp.ZExpansion("D to pi", "fplus"),
        ('D to pi', 'f0'): zexp.ZExpansion("D to pi", "f0"),
        ('D to K', 'fplus'): zexp.ZExpansion("D to K", "fplus"),
        ('D to K', 'f0'): zexp.ZExpansion("D to K", "f0"),
        ('Ds to K', 'fplus'): zexp.ZExpansion("Ds to K", "fplus"),
        ('Ds to K', 'f0'): zexp.ZExpansion("Ds to K", "f0"),
    }

    # Plot the form factors
    labels = {
        'D to pi': r"$D\to\pi$",
        'D to K': r"$D\to K$",
        'Ds to K': r"$D_s\to K$",
    }
    fig, ax = plt.subplots(1)
    for channel in ['D to pi', 'D to K', 'Ds to K']:

        cmap = form_factors[(channel, 'fplus')].conformal_map
        q2 = np.linspace(*cmap.get_q2_bounds(), num=100)

        ff = form_factors[(channel, 'fplus')](q2, params[channel]['a'])
        label = labels[channel] + r": $f_+$"
        errorbar(q2, ff, ax=ax, label=label)

        ff = form_factors[(channel, 'f0')](q2, params[channel]['b'])
        label = labels[channel] + r": $f_0$"
        errorbar(q2, ff, ax=ax, label=label)

    ax.set_xlabel(r"$q^2$ [GeV$^2$]")
    ax.set_ylabel(r"$f_{+/0}(q^2)$")
    ax.legend()
    plt.show()

# ----- end main ----- #


def errorbar(x, y, ax, **kwargs):
    """
    Plots the data (x,y), using the errors in y to plot an error band.
    """
    x = gv.mean(x)
    yerr = gv.sdev(y)
    y = gv.mean(y)
    ax.errorbar(x=x, y=y, **kwargs)
    facecolor = kwargs.get('color', ax.lines[-1].get_color())
    alpha = kwargs.get('alpha', 0.5)
    zorder = kwargs.get('zorder', None)
    ax.fill_between(
        x,
        y - yerr,
        y + yerr,
        facecolor=facecolor,
        alpha=alpha,
        zorder=zorder)
    return ax


def grab_ab_coefficients(params):
    """
    Isolates the coefficients "a_n" and "b_n" associated with the vector and
    scalar form factors, respectively.
    This function respects the ordering convention in the files:
        * Tables/d2pi_zexpansion_fit.tex
        * Tables/d2k_zexpansion_fit.tex
        * Tables/ds2k_zexpansion_fit.tex
    """
    a0 = params[0]
    b0 = params[0]
    a = np.array([a0] + list(params[1:4]))
    b = np.array([b0] + list(params[4:7]))
    return {'a': a, 'b': b}


def read_central(fname, ncols):
    """
    Reads the central values and errors associated with the vector and scalar
    form factors. This function respects the formatting convention in the files:
        * Tables/d2pi_zexpansion_fit.tex
        * Tables/d2k_zexpansion_fit.tex
        * Tables/ds2k_zexpansion_fit.tex
    """
    df = pd.read_csv(
            fname,
            sep='&',
            header=None,
            usecols=range(1,ncols),
            skiprows=2,
            nrows=1,
            engine='python')
    return np.array([gv.gvar(elt) for elt in df.values[0]])


def read_correlations(fname, ncols, **kwargs):
    """
    Reads the correlation matrix describing the correlations between the
    z-expansion coefficients for the scalar and vector form factors for the
    decays D to pi, D to K, and Ds to K.
    This funciton respects the formatting conventions of
        * Tables/d2x_zexpansion_correlations.tex.
    """
    def _float(astr):
        """Converts a string to a float after stripping off latex characters."""
        astr = astr.replace(r"\\", "").replace("$", "").rstrip("\n").replace(" ", "")
        try:
            return float(astr)
        except ValueError:
            return np.nan
    converters = {key: _float for key in range(ncols)}
    df = pd.read_csv(
        fname,
        sep='&',
        header=None,
        skiprows=4,
        skipfooter=1,
        engine='python',
        converters=converters)
    return df


def symmetrize(arr):
    """
    Constructs a symmetric correlation matrix given the upper triangular
    components.
    """
    nrow, ncol = arr.shape
    for i in range(nrow):
        for j in range(ncol):
            if i < j:
                arr[j,i] = arr[i,j]
    return arr


if __name__ == '__main__':
    main()

==> scripts/shrink.py <==
"""
Shrink the data covariance matrix using linear or nonlinear techniques

##################################
# Nonlinear Shrinkage Estimation #
##################################

  S      - empirical covariance matrix, estimated from the data sample
  Sigma  - true covariance matrix underlying the data population distribution
  S*     - inferred covariance matrix
  T      - target (model) covariance matrix

The convex combination

     S* = Lambda * T + (1-Lambda) S

where 0 <= Lambda <= 1 is a valid covariance matrix.

The Ledoit and Wolf shrinkage procedure locates an optimal Lambda by minimizing
the squared error loss function between the inferred and true covariance

     L(Lambda) = || S* - Sigma || ~= || Lambda * T + (1-Lambda) S - Sigma ||

where ||x|| is the Frobenius norm.

References:

    1.  Chen Y., et al., "Shrinkage Algorithms for MMSE Covariance Estimation",
         2010, IEEE Transactions on Signal Processing, Vol. 58, No. 10.

    2.  Pope A., and Szapudi I., "Shrinkage estimation of the power spectrum
         covariance matrix", 2008, arXiv:0711.2509v2

    3.  Schaefer J., and Strimmer K., "A Shrinkage Approach to Large-Scale
         Covariance Estimation and Implications for Functional Genomics", 2005,

    4.  Ledoit O., Wolf M., 2003, J. Empirical Finance, 10, 603

#########################################
# Direct Nonlinear Shrinkage Estimation #
#########################################

A nonlinear shrinkage estimator of the covariance matrix that does not
require recovering the population eigenvalues first. We estimate the
sample spectral density and its Hilbert transform directly by
smoothing the sample eigenvalues with a variable-bandwidth
kernel. Relative to numerically inverting the so-called QuEST
function, the main advantages of direct kernel estimation are: (1) it
is much easier to comprehend because it is analogous to kernel density
estimation; (2) it is only twenty lines of code in Matlab - as opposed
to thousands - which makes it more verifiable and customizable; (3) it
is 200 times faster without significant loss of accuracy; and (4) it
can handle matrices of a dimension larger by a factor of ten. Even for
dimension 10,000, the code runs in less than two minutes on a desktop
computer; this makes the power of nonlinear shrinkage as accessible to
applied statisticians as the one of linear shrinkage.

Reference

"Direct Nonlinear Shrinkage Estimation of Large-Dimensional Covariance
 Matrices", Olivier Ledoit and Michael Wolf,
University of Zurich, Department of Economics, Working Paper Series,
Paper No. 264 (2017).
"""
import numpy as np
import gvar as gv

def _pav(dat):
    """
    PAV uses the pair adjacent violators method to produce a monotonic
    smoothing of dat. Adapted from Sean Collins (2006) as part of the EMAP
    toolbox.
    """
    ndat = len(dat)
    v = np.copy(dat)
    lvlsets = np.array([range(ndat), range(ndat)], dtype=int)
    while True:
        deriv = np.diff(v)
        viol = list()
        for j in range(ndat - 1):
            if deriv[j] < 0:
                viol.append(j)
        viol = np.array(viol, dtype=int)
        if len(viol) == 0:
            break
        start = lvlsets[0][viol[0]]
        last = lvlsets[1][viol[0] + 1]
        n = last - start + 1
        avg = np.sum(v[start:last + 1]) / n
        v[start:last + 1] = avg
        lvlsets[0][start:last + 1] = start
        lvlsets[1][start:last + 1] = last
    return v


def direct_nl_shrink(sample_ev, n):
    """
    Computes direct nonlinear shrinkage.
    Args:
        sample_ev: np.ndarray, the sample eigenvalues
        n: int, the effective number of samples. Usually n << nsamples
    Returns:
        dhat: np.ndarray, the shrinkage estimator for the eigenvalues
    """
    isDesending = np.all(sample_ev[:-1] >= sample_ev[1:])
    if isDesending:
        sam_ev = np.flip(sample_ev, 0)
    else:
        sam_ev = sample_ev
    p = len(sam_ev)
    c = float(p) / n
    lam = sam_ev[max(0, p - n):p]  # non-zero eigenvalues
    Lt = np.tile(lam, (min(p, n), 1))
    L = np.transpose(Lt)
    # Eq.(5.4)
    h = float(n)**(-.35)
    hsq = h * h
    # Eq.(5.2)
    ftilde = np.mean(
        np.sqrt(np.maximum(0., 4 * np.square(Lt) * hsq - np.square(L - Lt))) /
        (2 * np.pi * np.square(Lt) * hsq), axis=1)
    # Eq.(5.3)
    Hftilde = np.mean(
        (np.sign(L - Lt) *
         np.sqrt(np.maximum(0., np.square(L - Lt) - 4 * np.square(Lt) * hsq)) -
         L + Lt) / (2 * np.pi * np.square(Lt) * hsq),
        axis=1)

    if p < n:
        # Eq.(4.3)
        dtilde = lam / (np.square(np.pi * c * lam * ftilde) +
                        np.square(1. - c - np.pi * c * lam * Hftilde))
    else:
        # Eq.(C.8)
        Hftilde0 = (1. - np.sqrt(1. - 4. * hsq)) / \
            (2. * np.pi * hsq) * np.mean(1. / lam)
        # Eq.(C.5)
        dtilde0 = 1. / (np.pi * float(p - n) / n * Hftilde0)
        # Eq.(C.4)
        dtilde1 = lam / (np.pi**2 * np.square(lam) *
                         (np.square(ftilde) + np.square(Hftilde)))
        dtilde = np.concatenate(
            (dtilde0 * np.ones((p - n,), dtype=np.float64), dtilde1))
    # Eq.(4.5)
    dhat = _pav(dtilde)
    if isDesending:
        dhat = np.flip(dhat, 0)
    return dhat


def nonlinear_shrink(corr, n_eff):
    """
    Shrink the correlation matrix using direct nonlinear shrinkage.
    Args:
        corr: np.ndarray, the sample correlation matrix
        n_eff: int, effective number of samples. Usually n <= nsamples
    Returns:
        np.ndarray, the shrunken correlation matrix
    """
    # Decompose into eigenvalues
    vals, vecs = np.linalg.eig(corr)  # (eigvals, eigvecs)
    # Sort in descending order
    order = np.argsort(vals)[::-1]
    vals = vals[order]
    vecs = vecs[:, order]
    # Shrink the eigenvalue spectrum
    vals_shrink = direct_nl_shrink(vals, n_eff)
    # Reconstruct correlation matrix
    return vecs @ np.diag(vals_shrink) @ vecs.transpose()

==> scripts/z_expansion.py <==
"""
Module supporting
A. Bazavov et al. (Fermilab Lattice and MILC Collaborations)
"D-meson semileptonic decays to pseudoscalars from four-flavor lattice QCD"
https://arxiv.org/pdf/2212.12648.pdf.

This module provides support for reconstructing form factors given correlated
z-expansion coefficients. Please see the referenced paper for more details.
"""
import numpy as np
import gvar as gv

class HadronMasses:
    def __init__(self):
        self.pi0 = gv.gvar('0.1349768(5)')  # J^P = 0-
        self.K = gv.gvar('0.497611(13)')  # J^P = 0-
        self.D0 = gv.gvar('1.86483(05)')  # J^P = 0-
        self.D0star = gv.gvar('2.300(15)')  # J^P = 0+
        self.Dstar = gv.gvar('2.00685(05)')  # J^P = 1-
        self.Dstar_s = gv.gvar('2.1122(4)')  # J^P = 1-
        self.D0star_s = gv.gvar('2.3178(5)')  # J^P = 0+
        self.Ds = gv.gvar('1.96834(07)')  # J^P = 0-


class ConformalMap:
    """
    Kinematic information related to the conformal map z(q2).
    """
    def __init__(self, process):
        """
        Args:
            process: str, 'D to pi', 'D to K' or 'Ds to K'
            t0: str, 'zero', 'topt', or 'tminus'
        """
        if process not in ('D to pi', 'D to K', 'Ds to K'):
            raise NotImplementedError('Unrecognized process', process)
        self.process = process
        self.mother, self.daughter = self.get_hadron_masses()
        # tplus corresponds to the 2-particle production threshold
        self.tplus = self.get_tplus()
        # tminus corresponds to q2max, where both the mother and daughter are at rest
        self.tminus = gv.mean((self.mother - self.daughter)**2)
        self.t0 = 0

    def get_tplus(self):
        """
        Gets the location of tplus, i.e., the start of the 2-particle cut.
        """
        if self.process in ('D to pi', 'D to K'):
            return gv.mean((self.mother + self.daughter)**2)
        elif self.process == 'Ds to K':
            masses = HadronMasses()
            md = masses.D0
            mpi = masses.pi0
            return gv.mean((md + mpi)**2)
        else:
            raise ValueError("Unexpected process", self.process)

    def get_hadron_masses(self):
        """
        Gets the hadron masses from the PDG associated with the process.
        Returns:
            mother, daughter: the hadron masses
        """
        masses = HadronMasses()
        if self.process in ('Ds to K', 'Ds2K'):
            mother = masses.Ds
            daughter = masses.K
            return mother, daughter

        if self.process in ('D to K', 'D2K'):
            mother = masses.D0
            daughter = masses.K
            return mother, daughter

        if self.process in ('D to pi', 'D2pi'):
            mother = masses.D0
            daughter = masses.pi0
            return mother, daughter

    def z(self, q2):
        """
        Computes the dimensional parameter z.
        """
        tplus = self.tplus
        t0 = self.t0
        return (np.sqrt(tplus - q2) - np.sqrt(tplus - t0)) / (np.sqrt(tplus - q2) + np.sqrt(tplus - t0))

    def get_q2_bounds(self):
        """
        Gets the mininum and maximum values of q2 for the decay.
        """
        q2min = 0
        q2max = gv.mean(self.tminus)
        return (q2min, q2max)

    def get_pole(self, channel):
        """
        Gets the nearest pole mass listed in the PDG for the specified channel.
        Args:
            channel: str, 'vector' or 'scalar'
        """
        masses = HadronMasses()
        poles = {
            # Vectors, J^P = 1-
            ("D to pi", "vector"): masses.Dstar,
            ("D to K", "vector"):  masses.Dstar_s,
            ("Ds to K", "vector"): masses.Dstar,
            # Scalars, J^P = 0+
            ("D to pi", "scalar"): masses.D0star,
            ("D to K", "scalar"):  masses.D0star_s,
            ("Ds to K", "scalar"): masses.D0star,
        }
        pole = gv.mean(poles.get((self.process, channel)))
        if pole is None:
            raise ValueError("Unable to locate pole")
        return pole


class ZExpansion:
    def __init__(self, process, form_factor):
        """
        Class for evaluating the form factors.
        Args:
            process: str, the name of the decay process
            form_factor: str, 'fplus' or 'f0'.
        """
        if process not in ('D to pi', 'D to K', 'Ds to K'):
            raise NotImplementedError('Unrecognized process', process)
        if form_factor not in ('fplus', 'f0'):
            raise NotImplementedError('Unrecognized form_factor', form_factor)

        self.process = process
        self.form_factor = form_factor
        self.conformal_map = ConformalMap(self.process)

        if self.form_factor == 'fplus':
            self.pole_vector = self.conformal_map.get_pole('vector')
            self.pole_scalar = None

        if self.form_factor == 'f0':
            self.pole_vector = None
            self.pole_scalar = self.conformal_map.get_pole('scalar')

    def __call__(self, q2, params):
        """
        Evaluates the form factor at q2 given z-expansion parameters.
        """
        if self.form_factor == 'fplus':
            return self._fplus(q2, params)
        return self._f0(q2, params)

    def _fplus(self, q2, params):
        """
        Eq (5.24) of https://arxiv.org/pdf/2212.12648.pdf
        """
        z = self.conformal_map.z(q2)
        N = len(params)
        result = np.zeros(z.shape)
        for n, an in enumerate(params):
            result = result + an * (z**n - (n/N)*(-1)**(n-N)*z**N)
        return result / (1 - q2/self.pole_vector**2)

    def _f0(self, q2, params):
        """
        Eq (5.25) of https://arxiv.org/pdf/2212.12648.pdf
        """
        z = self.conformal_map.z(q2)
        result = np.zeros(z.shape)
        for n, bn in enumerate(params):
            result = result + bn * z**n
        return result / (1 - q2/self.pole_scalar**2)
